The first dual-phase xenon TPC equipped with silicon photomultipliers and characterisation with $^{37}$Ar

For the first time, a small dual-phase (liquid/gas) xenon time projection chamber was equipped with a top array of silicon photomultipliers for light and charge readout. Here we describe the instrument in detail, as well as the data processing and the event position reconstruction algorithms. We obtain a spatial resolution of ~1.5 mm in the horizontal plane. To characterise the detector performance, we show calibration data with internal $^{83\text{m}}$Kr and $^{37}$Ar sources, and we detail the production of the latter as well as its introduction into the system. We finally compare the observed light and charge yields down to electronic recoil energies of 2.82 keV to predictions based on NEST v2.0.

==> anc/Doke_Fig11.csv <==
Drift_field[V/cm],Light_yield[PE/keV],Charge_yield[PE/keV],Light_yield_lower_error[PE/keV],Light_yield_upper_error[PE/keV],Charge_yield_lower_error[PE/keV],Charge_yield_upper_error[PE/keV]

//2.82 keV
968,4.98546,1504.01,0.684813,0.684813,178.246,178.246
800,4.98936,1497.59,0.689602,0.689602,177.735,177.735
600,5.06028,1467.91,0.699304,0.699304,174.151,174.151
400,5.17021,1432.91,0.714341,0.714341,170.009,170.009
200,5.33688,1391.99,0.73714,0.73714,165.201,165.201
100,5.41135,1395.85,0.747327,0.747327,165.552,165.552
80,5.53191,1362.13,0.763819,0.763819,161.703,161.703

//9.41 keV
968,7.95,702.7,0.937125,0.937125,110.157,142.597
806,8.17,646,0.999975,0.999975,111.115,135.815
645,8.4,603,1.037,1.037,106.808,128.108
484,8.71,538,1.09343,1.09343,103.045,116.945
323,9.03,477,1.12102,1.12102,97.4925,102.593
194,9.5,407,1.17625,1.17625,85.9175,87.4175

//32.15 keV
968,6.294,1081,0.741545,0.741545,98.9412,207.041
806,6.44,1045,0.7767,0.7767,99.3563,203.856
645,6.72,993,0.8096,0.8096,94.6112,193.911
484,6.98,937,0.85015,0.85015,89.5012,183.201
323,7.28,903,0.9054,0.9054,91.3987,181.699
194,7.76,799,0.9918,0.9918,83.9087,163.809

==> anc/Half-life_Fig13.csv <==
Time[days],Rate[Hz],Time_error[days],Rate_error[Hz]
0.0992535,0.292991,0.0992535,0.00406326
0.91388,0.143445,0.380576,0.00246383
1.95569,0.134247,0.328333,0.00217353
2.94132,0.142363,0.328996,0.00224044
3.92894,0.179587,0.327491,0.00252232
4.73734,0.162823,0.154606,0.00247281
6.04185,0.489544,0.175937,0.00470056
6.81149,0.157693,0.109948,0.00288098
8.32493,1.19235,0.113672,0.00780796
8.66451,1.21232,0.112187,0.00790796
8.87326,0.665231,0.0188079,0.0143069
8.92323,0.775039,0.026059,0.0131193
9.27124,0.818103,0.1061,0.0116111
9.91,0.810171,0.457069,0.0111823
10.9023,0.819305,0.45932,0.0116319
11.655,0.826658,0.220689,0.0116225
13.2874,0.766657,0.0768113,0.0106733
13.8965,0.778164,0.452037,0.0109678
14.8998,0.759571,0.473845,0.0106646
15.9043,0.74737,0.454068,0.0104429
16.9111,0.744846,0.46991,0.0105155
17.9103,0.71417,0.438409,0.0100467
18.618,0.713547,0.193041,0.0103878
44.5319,0.40639,0.0581424,0.00635994
45.6394,0.432384,0.0485706,0.00717755
46.7501,0.38753,0.0612558,0.00605072
47.4631,0.37752,0.0513831,0.00652061
48.4914,0.361868,0.0594907,0.00593305
49.5197,0.379458,0.0512731,0.00654433
50.5397,0.37027,0.0512326,0.00646717
51.573,0.366254,0.0645139,0.00573182
52.6133,0.378845,0.0583218,0.00613117
54.0052,0.347807,0.051713,0.00623875
55.0829,0.335957,0.0646991,0.00548177
55.5265,0.332767,0.0681019,0.00531764
56.5464,0.325611,0.0549537,0.0058557
57.5514,0.353158,0.0533218,0.006191
58.5749,0.325365,0.0733507,0.00506654
59.5987,0.318069,0.0537095,0.00585414
60.6217,0.302107,0.0725231,0.00490987
61.645,0.312091,0.053941,0.00578641
62.6694,0.322895,0.0737326,0.00503418
63.702,0.328428,0.0621296,0.00553094
64.7266,0.302617,0.0656887,0.00516332
65.4452,0.298057,0.0607523,0.00532839
66.444,0.303906,0.0620775,0.00532268
67.4373,0.293865,0.0552778,0.0055466
68.4244,0.28246,0.0558912,0.00540798
69.419,0.281855,0.0627662,0.00509775
70.4259,0.272079,0.0682118,0.00480448
71.4253,0.276672,0.0552199,0.00538471
72.4304,0.260246,0.0738484,0.00451596
73.4384,0.270058,0.0581366,0.0051848
74.4292,0.243067,0.0567593,0.0049782
75.4257,0.248504,0.0638079,0.00474742
76.4332,0.265738,0.0677488,0.00476436
77.4416,0.233968,0.0647049,0.00457444
78.4539,0.240094,0.0715625,0.00440632
79.4597,0.240651,0.0583391,0.00488587
80.4553,0.221216,0.0613194,0.00456917
81.4772,0.227872,0.0846701,0.00394647
82.503,0.220279,0.0651794,0.00442241
83.5042,0.228569,0.060081,0.00469211
84.4972,0.213523,0.0569155,0.00465946
85.4903,0.220344,0.0602488,0.00460049
86.4981,0.203328,0.0716377,0.00405281
87.5048,0.207342,0.0591146,0.00450531
88.5216,0.191073,0.081684,0.00367925
89.5537,0.192096,0.0745312,0.00386205
90.568,0.200145,0.0637269,0.00426324
91.5692,0.208576,0.0615394,0.00442878
92.5774,0.188778,0.0707523,0.00392947
93.6105,0.179388,0.08636,0.00346711
94.6525,0.173721,0.0797164,0.00355124
95.6767,0.169563,0.0685995,0.0037821
96.6803,0.166601,0.0589468,0.00404424
97.4571,0.167741,0.0601331,0.00401783
98.4667,0.170633,0.0804803,0.0035028
99.4758,0.169841,0.0595602,0.00406229
100.465,0.150899,0.0608623,0.00378788
101.456,0.162131,0.0606076,0.00393457
102.451,0.164109,0.065625,0.00380417
103.447,0.15319,0.0610475,0.00381074
104.448,0.157993,0.0716088,0.00357325
105.47,0.156134,0.0809491,0.00334096
106.526,0.16643,0.10588,0.00301604
107.568,0.151753,0.0670023,0.00362036
108.57,0.160346,0.0662269,0.00374318
109.597,0.141552,0.0924769,0.00297625
110.629,0.152949,0.0699595,0.00355695
111.665,0.134864,0.0975347,0.00282876
112.706,0.152855,0.0740914,0.00345528
113.453,0.136598,0.0673611,0.00342567
114.44,0.122391,0.0709722,0.00315906
115.442,0.132278,0.0833854,0.0030299
116.465,0.119616,0.0916319,0.00274852
117.489,0.115675,0.0843981,0.00281631
118.529,0.11029,0.106516,0.00244787
119.547,0.113415,0.0641898,0.00319765
120.538,0.111062,0.0782639,0.00286569
121.556,0.111928,0.0913079,0.00266344
122.572,0.103888,0.0766493,0.00280064
123.578,0.114298,0.0815162,0.00284856
124.577,0.0995289,0.0687847,0.00289372
129.294,0.0967512,0.291774,0.00272423
138.168,0.080447,0.157691,0.00243529
143.501,0.0790965,0.175457,0.00230057
150.315,0.067031,0.0794271,0.00220995
154.212,0.0686233,0.169899,0.00214972
157.504,0.0639238,0.179575,0.00203769

==> anc/NEST_comparison_Fig12.csv <==
Energy[keV],Yields[quanta/keV],Yields_lower_error[quanta/keV],Yields_upper_error[quanta/keV]
2.82,33.1571,4.55452,4.55452
2.82,40.7887,4.83404,4.83404
9.41,52.8735,6.23258,6.23258
9.41,19.0573,2.98746,3.86723
32.15,41.8598,4.93183,4.93183
32.15,29.3168,2.68329,5.61497
